A systematic reclassification of type IIn supernovae

Type IIn supernovae (SNe IIn) are a relatively infrequently observed subclass of SNe whose photometric and spectroscopic properties are varied. A common thread among SNe IIn are the complex multiple-component hydrogen Balmer lines. Owing to the heterogeneity of SNe IIn, online databases contain some outdated, erroneous, or even contradictory classifications. SN IIn classification is further complicated by SN impostors and contamination from underlying HII regions. We have compiled a catalogue of systematically classified nearby (redshift z < 0.02) SNe IIn using the Open Supernova Catalogue (OSC). We present spectral classifications for 115 objects previously classified as SNe IIn. Our classification is based upon results obtained by fitting multiple Gaussians to the H-alpha profiles. We compare classifications reported by the OSC and Transient Name Server (TNS) along with the best matched templates from SNID. We find that 28 objects have been misclassified as SNe IIn. TNS and OSC can be unreliable; they disagree on the classifications of 51 of the objects and contain a number of erroneous classifications. Furthermore, OSC and TNS hold misclassifications for 34 and twelve (respectively) of the transients we classify as SNe IIn. In total, we classify 87 SNe IIn. We highlight the importance of ensuring that online databases remain up to date when new or even contemporaneous data become available. Our work shows the great range of spectral properties and features that SNe IIn exhibit, which may be linked to multiple progenitor channels and environment diversity. We set out a classification sche me for SNe IIn based on the H-alpha profile which is not greatly affected by the inhomogeneity of SNe IIn.

==> pyerrors.h <==
#ifndef Py_ERRORS_H
#define Py_ERRORS_H
#ifdef __cplusplus
extern "C" {
#endif

/* Error objects */

#ifndef Py_LIMITED_API
/* PyException_HEAD defines the initial segment of every exception class. */
#define PyException_HEAD PyObject_HEAD PyObject *dict;\
             PyObject *args; PyObject *traceback;\
             PyObject *context; PyObject *cause;\
             char suppress_context;

typedef struct {
    PyException_HEAD
} PyBaseExceptionObject;

typedef struct {
    PyException_HEAD
    PyObject *msg;
    PyObject *filename;
    PyObject *lineno;
    PyObject *offset;
    PyObject *text;
    PyObject *print_file_and_line;
} PySyntaxErrorObject;

typedef struct {
    PyException_HEAD
    PyObject *msg;
    PyObject *name;
    PyObject *path;
} PyImportErrorObject;

typedef struct {
    PyException_HEAD
    PyObject *encoding;
    PyObject *object;
    Py_ssize_t start;
    Py_ssize_t end;
    PyObject *reason;
} PyUnicodeErrorObject;

typedef struct {
    PyException_HEAD
    PyObject *code;
} PySystemExitObject;

typedef struct {
    PyException_HEAD
    PyObject *myerrno;
    PyObject *strerror;
    PyObject *filename;
    PyObject *filename2;
#ifdef MS_WINDOWS
    PyObject *winerror;
#endif
    Py_ssize_t written;   /* only for BlockingIOError, -1 otherwise */
} PyOSErrorObject;

typedef struct {
    PyException_HEAD
    PyObject *value;
} PyStopIterationObject;

/* Compatibility typedefs */
typedef PyOSErrorObject PyEnvironmentErrorObject;
#ifdef MS_WINDOWS
typedef PyOSErrorObject PyWindowsErrorObject;
#endif
#endif /* !Py_LIMITED_API */

/* Error handling definitions */

PyAPI_FUNC(void) PyErr_SetNone(PyObject *);
PyAPI_FUNC(void) PyErr_SetObject(PyObject *, PyObject *);
#ifndef Py_LIMITED_API
PyAPI_FUNC(void) _PyErr_SetKeyError(PyObject *);
_PyErr_StackItem *_PyErr_GetTopmostException(PyThreadState *tstate);
#endif
PyAPI_FUNC(void) PyErr_SetString(
    PyObject *exception,
    const char *string   /* decoded from utf-8 */
    );
PyAPI_FUNC(PyObject *) PyErr_Occurred(void);
PyAPI_FUNC(void) PyErr_Clear(void);
PyAPI_FUNC(void) PyErr_Fetch(PyObject **, PyObject **, PyObject **);
PyAPI_FUNC(void) PyErr_Restore(PyObject *, PyObject *, PyObject *);
#if !defined(Py_LIMITED_API) || Py_LIMITED_API+0 >= 0x03030000
PyAPI_FUNC(void) PyErr_GetExcInfo(PyObject **, PyObject **, PyObject **);
PyAPI_FUNC(void) PyErr_SetExcInfo(PyObject *, PyObject *, PyObject *);
#endif

#if defined(__clang__) || \
    (defined(__GNUC_MAJOR__) && \
     ((__GNUC_MAJOR__ >= 3) || \
      (__GNUC_MAJOR__ == 2) && (__GNUC_MINOR__ >= 5)))
#define _Py_NO_RETURN __attribute__((__noreturn__))
#else
#define _Py_NO_RETURN
#endif

/* Defined in Python/pylifecycle.c */
PyAPI_FUNC(void) Py_FatalError(const char *message) _Py_NO_RETURN;

#if defined(Py_DEBUG) || defined(Py_LIMITED_API)
#define _PyErr_OCCURRED() PyErr_Occurred()
#else
#define _PyErr_OCCURRED() (PyThreadState_GET()->curexc_type)
#endif

/* Error testing and normalization */
PyAPI_FUNC(int) PyErr_GivenExceptionMatches(PyObject *, PyObject *);
PyAPI_FUNC(int) PyErr_ExceptionMatches(PyObject *);
PyAPI_FUNC(void) PyErr_NormalizeException(PyObject**, PyObject**, PyObject**);

/* Traceback manipulation (PEP 3134) */
PyAPI_FUNC(int) PyException_SetTraceback(PyObject *, PyObject *);
PyAPI_FUNC(PyObject *) PyException_GetTraceback(PyObject *);

/* Cause manipulation (PEP 3134) */
PyAPI_FUNC(PyObject *) PyException_GetCause(PyObject *);
PyAPI_FUNC(void) PyException_SetCause(PyObject *, PyObject *);

/* Context manipulation (PEP 3134) */
PyAPI_FUNC(PyObject *) PyException_GetContext(PyObject *);
PyAPI_FUNC(void) PyException_SetContext(PyObject *, PyObject *);
#ifndef Py_LIMITED_API
PyAPI_FUNC(void) _PyErr_ChainExceptions(PyObject *, PyObject *, PyObject *);
#endif

/* */

#define PyExceptionClass_Check(x)                                       \
    (PyType_Check((x)) &&                                               \
     PyType_FastSubclass((PyTypeObject*)(x), Py_TPFLAGS_BASE_EXC_SUBCLASS))

#define PyExceptionInstance_Check(x)                    \
    PyType_FastSubclass((x)->ob_type, Py_TPFLAGS_BASE_EXC_SUBCLASS)

#define PyExceptionClass_Name(x) \
     ((char *)(((PyTypeObject*)(x))->tp_name))

#define PyExceptionInstance_Class(x) ((PyObject*)((x)->ob_type))


/* Predefined exceptions */

PyAPI_DATA(PyObject *) PyExc_BaseException;
PyAPI_DATA(PyObject *) PyExc_Exception;
#if !defined(Py_LIMITED_API) || Py_LIMITED_API+0 >= 0x03050000
PyAPI_DATA(PyObject *) PyExc_StopAsyncIteration;
#endif
PyAPI_DATA(PyObject *) PyExc_StopIteration;
PyAPI_DATA(PyObject *) PyExc_GeneratorExit;
PyAPI_DATA(PyObject *) PyExc_ArithmeticError;
PyAPI_DATA(PyObject *) PyExc_LookupError;

PyAPI_DATA(PyObject *) PyExc_AssertionError;
PyAPI_DATA(PyObject *) PyExc_AttributeError;
PyAPI_DATA(PyObject *) PyExc_BufferError;
PyAPI_DATA(PyObject *) PyExc_EOFError;
PyAPI_DATA(PyObject *) PyExc_FloatingPointError;
PyAPI_DATA(PyObject *) PyExc_OSError;
PyAPI_DATA(PyObject *) PyExc_ImportError;
#if !defined(Py_LIMITED_API) || Py_LIMITED_API+0 >= 0x03060000
PyAPI_DATA(PyObject *) PyExc_ModuleNotFoundError;
#endif
PyAPI_DATA(PyObject *) PyExc_IndexError;
PyAPI_DATA(PyObject *) PyExc_KeyError;
PyAPI_DATA(PyObject *) PyExc_KeyboardInterrupt;
PyAPI_DATA(PyObject *) PyExc_MemoryError;
PyAPI_DATA(PyObject *) PyExc_NameError;
PyAPI_DATA(PyObject *) PyExc_OverflowError;
PyAPI_DATA(PyObject *) PyExc_RuntimeError;
#if !defined(Py_LIMITED_API) || Py_LIMITED_API+0 >= 0x03050000
PyAPI_DATA(PyObject *) PyExc_RecursionError;
#endif
PyAPI_DATA(PyObject *) PyExc_NotImplementedError;
PyAPI_DATA(PyObject *) PyExc_SyntaxError;
PyAPI_DATA(PyObject *) PyExc_IndentationError;
PyAPI_DATA(PyObject *) PyExc_TabError;
PyAPI_DATA(PyObject *) PyExc_ReferenceError;
PyAPI_DATA(PyObject *) PyExc_SystemError;
PyAPI_DATA(PyObject *) PyExc_SystemExit;
PyAPI_DATA(PyObject *) PyExc_TypeError;
PyAPI_DATA(PyObject *) PyExc_UnboundLocalError;
PyAPI_DATA(PyObject *) PyExc_UnicodeError;
PyAPI_DATA(PyObject *) PyExc_UnicodeEncodeError;
PyAPI_DATA(PyObject *) PyExc_UnicodeDecodeError;
PyAPI_DATA(PyObject *) PyExc_UnicodeTranslateError;
PyAPI_DATA(PyObject *) PyExc_ValueError;
PyAPI_DATA(PyObject *) PyExc_ZeroDivisionError;

#if !defined(Py_LIMITED_API) || Py_LIMITED_API+0 >= 0x03030000
PyAPI_DATA(PyObject *) PyExc_BlockingIOError;
PyAPI_DATA(PyObject *) PyExc_BrokenPipeError;
PyAPI_DATA(PyObject *) PyExc_ChildProcessError;
PyAPI_DATA(PyObject *) PyExc_ConnectionError;
PyAPI_DATA(PyObject *) PyExc_ConnectionAbortedError;
PyAPI_DATA(PyObject *) PyExc_ConnectionRefusedError;
PyAPI_DATA(PyObject *) PyExc_ConnectionResetError;
PyAPI_DATA(PyObject *) PyExc_FileExistsError;
PyAPI_DATA(PyObject *) PyExc_FileNotFoundError;
PyAPI_DATA(PyObject *) PyExc_InterruptedError;
PyAPI_DATA(PyObject *) PyExc_IsADirectoryError;
PyAPI_DATA(PyObject *) PyExc_NotADirectoryError;
PyAPI_DATA(PyObject *) PyExc_PermissionError;
PyAPI_DATA(PyObject *) PyExc_ProcessLookupError;
PyAPI_DATA(PyObject *) PyExc_TimeoutError;
#endif


/* Compatibility aliases */
PyAPI_DATA(PyObject *) PyExc_EnvironmentError;
PyAPI_DATA(PyObject *) PyExc_IOError;
#ifdef MS_WINDOWS
PyAPI_DATA(PyObject *) PyExc_WindowsError;
#endif

/* Predefined warning categories */
PyAPI_DATA(PyObject *) PyExc_Warning;
PyAPI_DATA(PyObject *) PyExc_UserWarning;
PyAPI_DATA(PyObject *) PyExc_DeprecationWarning;
PyAPI_DATA(PyObject *) PyExc_PendingDeprecationWarning;
PyAPI_DATA(PyObject *) PyExc_SyntaxWarning;
PyAPI_DATA(PyObject *) PyExc_RuntimeWarning;
PyAPI_DATA(PyObject *) PyExc_FutureWarning;
PyAPI_DATA(PyObject *) PyExc_ImportWarning;
PyAPI_DATA(PyObject *) PyExc_UnicodeWarning;
PyAPI_DATA(PyObject *) PyExc_BytesWarning;
PyAPI_DATA(PyObject *) PyExc_ResourceWarning;


/* Convenience functions */

PyAPI_FUNC(int) PyErr_BadArgument(void);
PyAPI_FUNC(PyObject *) PyErr_NoMemory(void);
PyAPI_FUNC(PyObject *) PyErr_SetFromErrno(PyObject *);
PyAPI_FUNC(PyObject *) PyErr_SetFromErrnoWithFilenameObject(
    PyObject *, PyObject *);
#if !defined(Py_LIMITED_API) || Py_LIMITED_API+0 >= 0x03040000
PyAPI_FUNC(PyObject *) PyErr_SetFromErrnoWithFilenameObjects(
    PyObject *, PyObject *, PyObject *);
#endif
PyAPI_FUNC(PyObject *) PyErr_SetFromErrnoWithFilename(
    PyObject *exc,
    const char *filename   /* decoded from the filesystem encoding */
    );
#if defined(MS_WINDOWS) && !defined(Py_LIMITED_API)
PyAPI_FUNC(PyObject *) PyErr_SetFromErrnoWithUnicodeFilename(
    PyObject *, const Py_UNICODE *) Py_DEPRECATED(3.3);
#endif /* MS_WINDOWS */

PyAPI_FUNC(PyObject *) PyErr_Format(
    PyObject *exception,
    const char *format,   /* ASCII-encoded string  */
    ...
    );
#if !defined(Py_LIMITED_API) || Py_LIMITED_API+0 >= 0x03050000
PyAPI_FUNC(PyObject *) PyErr_FormatV(
    PyObject *exception,
    const char *format,
    va_list vargs);
#endif

#ifndef Py_LIMITED_API
/* Like PyErr_Format(), but saves current exception as __context__ and
   __cause__.
 */
PyAPI_FUNC(PyObject *) _PyErr_FormatFromCause(
    PyObject *exception,
    const char *format,   /* ASCII-encoded string  */
    ...
    );
#endif

#ifdef MS_WINDOWS
PyAPI_FUNC(PyObject *) PyErr_SetFromWindowsErrWithFilename(
    int ierr,
    const char *filename        /* decoded from the filesystem encoding */
    );
#ifndef Py_LIMITED_API
/* XXX redeclare to use WSTRING */
PyAPI_FUNC(PyObject *) PyErr_SetFromWindowsErrWithUnicodeFilename(
    int, const Py_UNICODE *) Py_DEPRECATED(3.3);
#endif
PyAPI_FUNC(PyObject *) PyErr_SetFromWindowsErr(int);
PyAPI_FUNC(PyObject *) PyErr_SetExcFromWindowsErrWithFilenameObject(
    PyObject *,int, PyObject *);
#if !defined(Py_LIMITED_API) || Py_LIMITED_API+0 >= 0x03040000
PyAPI_FUNC(PyObject *) PyErr_SetExcFromWindowsErrWithFilenameObjects(
    PyObject *,int, PyObject *, PyObject *);
#endif
PyAPI_FUNC(PyObject *) PyErr_SetExcFromWindowsErrWithFilename(
    PyObject *exc,
    int ierr,
    const char *filename        /* decoded from the filesystem encoding */
    );
#ifndef Py_LIMITED_API
PyAPI_FUNC(PyObject *) PyErr_SetExcFromWindowsErrWithUnicodeFilename(
    PyObject *,int, const Py_UNICODE *) Py_DEPRECATED(3.3);
#endif
PyAPI_FUNC(PyObject *) PyErr_SetExcFromWindowsErr(PyObject *, int);
#endif /* MS_WINDOWS */

#if !defined(Py_LIMITED_API) || Py_LIMITED_API+0 >= 0x03060000
PyAPI_FUNC(PyObject *) PyErr_SetImportErrorSubclass(PyObject *, PyObject *,
    PyObject *, PyObject *);
#endif
#if !defined(Py_LIMITED_API) || Py_LIMITED_API+0 >= 0x03030000
PyAPI_FUNC(PyObject *) PyErr_SetImportError(PyObject *, PyObject *,
    PyObject *);
#endif

/* Export the old function so that the existing API remains available: */
PyAPI_FUNC(void) PyErr_BadInternalCall(void);
PyAPI_FUNC(void) _PyErr_BadInternalCall(const char *filename, int lineno);
/* Mask the old API with a call to the new API for code compiled under
   Python 2.0: */
#define PyErr_BadInternalCall() _PyErr_BadInternalCall(__FILE__, __LINE__)

/* Function to create a new exception */
PyAPI_FUNC(PyObject *) PyErr_NewException(
    const char *name, PyObject *base, PyObject *dict);
PyAPI_FUNC(PyObject *) PyErr_NewExceptionWithDoc(
    const char *name, const char *doc, PyObject *base, PyObject *dict);
PyAPI_FUNC(void) PyErr_WriteUnraisable(PyObject *);

/* In exceptions.c */
#ifndef Py_LIMITED_API
/* Helper that attempts to replace the current exception with one of the
 * same type but with a prefix added to the exception text. The resulting
 * exception description looks like:
 *
 *     prefix (exc_type: original_exc_str)
 *
 * Only some exceptions can be safely replaced. If the function determines
 * it isn't safe to perform the replacement, it will leave the original
 * unmodified exception in place.
 *
 * Returns a borrowed reference to the new exception (if any), NULL if the
 * existing exception was left in place.
 */
PyAPI_FUNC(PyObject *) _PyErr_TrySetFromCause(
    const char *prefix_format,   /* ASCII-encoded string  */
    ...
    );
#endif


/* In signalmodule.c */
PyAPI_FUNC(int) PyErr_CheckSignals(void);
PyAPI_FUNC(void) PyErr_SetInterrupt(void);

/* In signalmodule.c */
#ifndef Py_LIMITED_API
int PySignal_SetWakeupFd(int fd);
#endif

/* Support for adding program text to SyntaxErrors */
PyAPI_FUNC(void) PyErr_SyntaxLocation(
    const char *filename,       /* decoded from the filesystem encoding */
    int lineno);
PyAPI_FUNC(void) PyErr_SyntaxLocationEx(
    const char *filename,       /* decoded from the filesystem encoding */
    int lineno,
    int col_offset);
#ifndef Py_LIMITED_API
PyAPI_FUNC(void) PyErr_SyntaxLocationObject(
    PyObject *filename,
    int lineno,
    int col_offset);
#endif
PyAPI_FUNC(PyObject *) PyErr_ProgramText(
    const char *filename,       /* decoded from the filesystem encoding */
    int lineno);
#ifndef Py_LIMITED_API
PyAPI_FUNC(PyObject *) PyErr_ProgramTextObject(
    PyObject *filename,
    int lineno);
#endif

/* The following functions are used to create and modify unicode
   exceptions from C */

/* create a UnicodeDecodeError object */
PyAPI_FUNC(PyObject *) PyUnicodeDecodeError_Create(
    const char *encoding,       /* UTF-8 encoded string */
    const char *object,
    Py_ssize_t length,
    Py_ssize_t start,
    Py_ssize_t end,
    const char *reason          /* UTF-8 encoded string */
    );

/* create a UnicodeEncodeError object */
#ifndef Py_LIMITED_API
PyAPI_FUNC(PyObject *) PyUnicodeEncodeError_Create(
    const char *encoding,       /* UTF-8 encoded string */
    const Py_UNICODE *object,
    Py_ssize_t length,
    Py_ssize_t start,
    Py_ssize_t end,
    const char *reason          /* UTF-8 encoded string */
    ) Py_DEPRECATED(3.3);
#endif

/* create a UnicodeTranslateError object */
#ifndef Py_LIMITED_API
PyAPI_FUNC(PyObject *) PyUnicodeTranslateError_Create(
    const Py_UNICODE *object,
    Py_ssize_t length,
    Py_ssize_t start,
    Py_ssize_t end,
    const char *reason          /* UTF-8 encoded string */
    ) Py_DEPRECATED(3.3);
PyAPI_FUNC(PyObject *) _PyUnicodeTranslateError_Create(
    PyObject *object,
    Py_ssize_t start,
    Py_ssize_t end,
    const char *reason          /* UTF-8 encoded string */
    );
#endif

/* get the encoding attribute */
PyAPI_FUNC(PyObject *) PyUnicodeEncodeError_GetEncoding(PyObject *);
PyAPI_FUNC(PyObject *) PyUnicodeDecodeError_GetEncoding(PyObject *);

/* get the object attribute */
PyAPI_FUNC(PyObject *) PyUnicodeEncodeError_GetObject(PyObject *);
PyAPI_FUNC(PyObject *) PyUnicodeDecodeError_GetObject(PyObject *);
PyAPI_FUNC(PyObject *) PyUnicodeTranslateError_GetObject(PyObject *);

/* get the value of the start attribute (the int * may not be NULL)
   return 0 on success, -1 on failure */
PyAPI_FUNC(int) PyUnicodeEncodeError_GetStart(PyObject *, Py_ssize_t *);
PyAPI_FUNC(int) PyUnicodeDecodeError_GetStart(PyObject *, Py_ssize_t *);
PyAPI_FUNC(int) PyUnicodeTranslateError_GetStart(PyObject *, Py_ssize_t *);

/* assign a new value to the start attribute
   return 0 on success, -1 on failure */
PyAPI_FUNC(int) PyUnicodeEncodeError_SetStart(PyObject *, Py_ssize_t);
PyAPI_FUNC(int) PyUnicodeDecodeError_SetStart(PyObject *, Py_ssize_t);
PyAPI_FUNC(int) PyUnicodeTranslateError_SetStart(PyObject *, Py_ssize_t);

/* get the value of the end attribute (the int *may not be NULL)
 return 0 on success, -1 on failure */
PyAPI_FUNC(int) PyUnicodeEncodeError_GetEnd(PyObject *, Py_ssize_t *);
PyAPI_FUNC(int) PyUnicodeDecodeError_GetEnd(PyObject *, Py_ssize_t *);
PyAPI_FUNC(int) PyUnicodeTranslateError_GetEnd(PyObject *, Py_ssize_t *);

/* assign a new value to the end attribute
   return 0 on success, -1 on failure */
PyAPI_FUNC(int) PyUnicodeEncodeError_SetEnd(PyObject *, Py_ssize_t);
PyAPI_FUNC(int) PyUnicodeDecodeError_SetEnd(PyObject *, Py_ssize_t);
PyAPI_FUNC(int) PyUnicodeTranslateError_SetEnd(PyObject *, Py_ssize_t);

/* get the value of the reason attribute */
PyAPI_FUNC(PyObject *) PyUnicodeEncodeError_GetReason(PyObject *);
PyAPI_FUNC(PyObject *) PyUnicodeDecodeError_GetReason(PyObject *);
PyAPI_FUNC(PyObject *) PyUnicodeTranslateError_GetReason(PyObject *);

/* assign a new value to the reason attribute
   return 0 on success, -1 on failure */
PyAPI_FUNC(int) PyUnicodeEncodeError_SetReason(
    PyObject *exc,
    const char *reason          /* UTF-8 encoded string */
    );
PyAPI_FUNC(int) PyUnicodeDecodeError_SetReason(
    PyObject *exc,
    const char *reason          /* UTF-8 encoded string */
    );
PyAPI_FUNC(int) PyUnicodeTranslateError_SetReason(
    PyObject *exc,
    const char *reason          /* UTF-8 encoded string */
    );

/* These APIs aren't really part of the error implementation, but
   often needed to format error messages; the native C lib APIs are
   not available on all platforms, which is why we provide emulations
   for those platforms in Python/mysnprintf.c,
   WARNING:  The return value of snprintf varies across platforms; do
   not rely on any particular behavior; eventually the C99 defn may
   be reliable.
*/
#if defined(MS_WIN32) && !defined(HAVE_SNPRINTF)
# define HAVE_SNPRINTF
# define snprintf _snprintf
# define vsnprintf _vsnprintf
#endif

#include <stdarg.h>
PyAPI_FUNC(int) PyOS_snprintf(char *str, size_t size, const char  *format, ...)
                        Py_GCC_ATTRIBUTE((format(printf, 3, 4)));
PyAPI_FUNC(int) PyOS_vsnprintf(char *str, size_t size, const char  *format, va_list va)
                        Py_GCC_ATTRIBUTE((format(printf, 3, 0)));

#ifdef __cplusplus
}
#endif
#endif /* !Py_ERRORS_H */

